Foliated asymptotically safe gravity in the fluctuation approach

The gravitational asymptotic safety program envisions a high-energy completion of gravity based on a non-Gaussian renormalization group fixed point. A key step in this program is the transition from Euclidean to Lorentzian signature spacetimes. One way to address this challenge is to formulate the quantum theory based on the Arnowitt-Deser-Misner decomposition of the metric field. This equips the Euclidean spacetime with a preferred direction which may serve as the time-direction in the Lorentzian setting. In this work we use the Wetterich equation in order to compute the renormalization group flow of the graviton two-point function. The resulting beta functions possess a non-Gaussian renormalization group fixed point suitable for rendering the theory asymptotically safe. The phase diagram underlying the flow of the two-point function is governed by the interplay between this non-Gaussian fixed point, the Gaussian fixed point, and an infrared fixed point. The latter ensures that the renormalized squared graviton mass cannot take negative values. These results are in qualitative agreement with fluctuation computations carried out in the covariant setting. We take this as non-trivial evidence that the asymptotic safety mechanism remains intact when considering quantum gravity on spacetimes carrying a foliation structure. Technically, our work constitutes the first fluctuation computation carried out within the ADM-framework. Therefore, we also provide a detailed discussion of the conceptual framework, highlighting the elements which differ from fluctuation computations in the covariant setting.

==> anc/BetaFuncArxiv/RGFlowComputations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    172999,       4511]
NotebookOptionsPosition[    167678,       4408]
NotebookOutlinePosition[    168076,       4424]
CellTagsIndexPosition[    168033,       4421]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["RG flows of Fluctuation Computation On Foliated Spacetime", "Section",
 CellChangeTimes->{{3.8959029333555837`*^9, 3.8959029937622814`*^9}, {
  3.895906270236109*^9, 3.895906276537552*^9}, {3.8959065661587286`*^9, 
  3.895906583225225*^9}},ExpressionUUID->"3c9a35e6-1399-43a9-be53-\
7ce9bf718ba5"],

Cell[CellGroupData[{

Cell["Read the trace of RHS of Wetterich equation", "Subsection",
 CellChangeTimes->{{3.895902997840299*^9, 3.8959029996589503`*^9}, {
  3.895903115568461*^9, 
  3.895903137584918*^9}},ExpressionUUID->"79e58204-9faa-4ad2-9c17-\
0cd207b12779"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T40VariaDiff", "=", 
  RowBox[{
  "Import", "[", "\"\<TraceFourPointZeroOrderVarDiffeo.mx\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8959029701770315`*^9, 3.895902973385791*^9}, {
   3.8959031623565836`*^9, 3.8959032157901835`*^9}, {3.8959032821583147`*^9, 
   3.895903302191225*^9}, {3.895906236234564*^9, 3.895906252430349*^9}, {
   3.8959062852440467`*^9, 3.895906288227075*^9}, 3.8959070926876307`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"0a5f19a8-47c2-41c7-ba4c-00e81101da9d"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox[
           SuperscriptBox["kk", "4"], 
           RowBox[{"20", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"9", " ", 
            SqrtBox["alph1"], " ", 
            SuperscriptBox["kk", "4"]}], 
           RowBox[{"100", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["alph1", 
             RowBox[{"3", "/", "2"}]], " ", 
            SuperscriptBox["kk", "4"]}], 
           RowBox[{"50", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"1335"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"162", " ", "alph2", " ", 
            SuperscriptBox["kk", "8"], " ", "\[Eta]N", " ", 
            SuperscriptBox["\[Lambda]k", "7"]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "alph1", "-", 
               RowBox[{"3", " ", "alph2"}]}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "alph1", "-", 
                   RowBox[{"3", " ", "alph2"}]}], ")"}], " ", 
                 SuperscriptBox["kk", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["kk", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"7", " ", "\[Lambda]k"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]}], ")"}]}]], 
          "-", 
          FractionBox[
           RowBox[{"2592", " ", 
            SuperscriptBox["kk", "8"], " ", "\[Eta]N", " ", 
            SuperscriptBox["\[Lambda]k", "8"]}], 
           RowBox[{"35", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "alph1", "-", 
               RowBox[{"3", " ", "alph2"}]}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "+", "alph1", "-", 
                   RowBox[{"3", " ", "alph2"}]}], ")"}], " ", 
                 SuperscriptBox["kk", "4"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["kk", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "-", 
                 RowBox[{"7", " ", "\[Lambda]k"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]}], ")"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 1, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[1], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.895903303329815*^9, 3.8959046327690225`*^9, 
  3.8959062944128213`*^9, 3.895907094305016*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"cf56b8a5-c8f3-480e-ab1b-1490b4a2baba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T4PVariaDiff", "=", 
  RowBox[{
  "Import", "[", "\"\<TraceFourPointComponPVariaDiffeo.mx\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.895903325047896*^9, 3.895903352319417*^9}, {
   3.895906301704918*^9, 3.895906317233429*^9}, {3.8959064113413377`*^9, 
   3.895906414301937*^9}, {3.8959067693770323`*^9, 3.8959067708842382`*^9}, 
   3.8959071018128757`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"8e117f49-9491-4fad-a960-8e4916524b4f"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SqrtBox["alph1"], " ", 
             SuperscriptBox["kk", "2"]}], 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "3"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
          TemplateBox[{"764"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"2916", " ", 
            SuperscriptBox["kk", "4"], " ", "\[Eta]N", " ", 
            SuperscriptBox["\[Lambda]k", "10"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"7", " ", "\[Lambda]k"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}]]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "alph1", "-", 
               RowBox[{"3", " ", "alph2"}]}], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "\[Lambda]k"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"3", " ", "alph2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"6", " ", "\[Lambda]k"}]}], ")"}], " ", 
               "\[Lambda]k"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"7", " ", "\[Lambda]k"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "alph1", "-", 
                 RowBox[{"3", " ", "alph2"}]}], ")"}], " ", 
               SuperscriptBox["kk", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["kk", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"7", " ", "\[Lambda]k"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]}], ")"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 2, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 2, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 2, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[2], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.895903383458804*^9, 3.8959046348619213`*^9, 
  3.89590631867731*^9, 3.8959064153066597`*^9, 3.895906771699827*^9, 
  3.8959071027553053`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"da9891bb-5563-4460-8b20-119f6192fbb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T4WVariaDiff", "=", 
  RowBox[{
  "Import", "[", "\"\<TraceFourPointComponWVariaDiffeo.mx\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.895903394535322*^9, 3.8959034241847925`*^9}, {
   3.895906420231537*^9, 3.895906441460417*^9}, 3.895907108829932*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"26786837-79b9-46ed-a53b-7c88e5b6a9bf"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"alph1", " ", 
             SuperscriptBox["kk", "2"]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "+", "alph1", "-", 
                RowBox[{"3", " ", "alph2"}]}], ")"}], "3"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["alph1", "2"], " ", 
            SuperscriptBox["kk", "2"]}], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "alph1", "-", 
               RowBox[{"3", " ", "alph2"}]}], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["alph1", "3"], " ", 
            SuperscriptBox["kk", "2"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"1034"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"5238", " ", "alph1", " ", 
            SuperscriptBox["kk", "4"], " ", "\[Eta]N", " ", 
            SuperscriptBox["\[Lambda]k", "9"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"7", " ", "\[Lambda]k"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}]]}], 
           RowBox[{"5", " ", 
            TemplateBox[{"5"},
             "OutputSizeLimit`Skeleton"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "alph1", "-", 
                 RowBox[{"3", " ", "alph2"}]}], ")"}], " ", 
               SuperscriptBox["kk", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["kk", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"7", " ", "\[Lambda]k"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]}], ")"}]}]], 
          "-", 
          FractionBox[
           RowBox[{"972", " ", "alph1", " ", 
            SuperscriptBox["kk", "4"], " ", "\[Eta]N", " ", 
            SuperscriptBox["\[Lambda]k", "10"], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"7", " ", "\[Lambda]k"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}]]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "alph1", "-", 
               RowBox[{"3", " ", "alph2"}]}], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"3", " ", "\[Lambda]k"}]}], ")"}], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"3", " ", "alph2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"6", " ", "\[Lambda]k"}]}], ")"}], " ", 
               "\[Lambda]k"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"7", " ", "\[Lambda]k"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "+", "alph1", "-", 
                 RowBox[{"3", " ", "alph2"}]}], ")"}], " ", 
               SuperscriptBox["kk", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["kk", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"7", " ", "\[Lambda]k"}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]}], ")"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 3, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 3, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 3, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[3], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8959034253927293`*^9, 3.895904636575421*^9, 
  3.895906442184906*^9, 3.895907109802248*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"0051328b-3364-4f33-9dfd-cca14a4e7a64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T30VariaDiff", "=", 
  RowBox[{
  "Import", "[", "\"\<TraceThreePointZeroOrderVariaDiffeo.mx\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.895903521325427*^9, 3.8959035417270103`*^9}, {
   3.895906451758428*^9, 3.8959064676028056`*^9}, 3.895907118512654*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"830fab80-3cd0-4811-acac-cf6d670f7698"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox["kk", "4"], 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["kk", "4"]}], 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "5"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"19", " ", 
            SqrtBox["alph1"], " ", 
            SuperscriptBox["kk", "4"]}], 
           RowBox[{"560", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "5"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"40847"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]], "-", 
          FractionBox[
           RowBox[{"33696", " ", "alph1", " ", 
            SuperscriptBox["alph2", "4"], " ", 
            SuperscriptBox["kk", "4"], " ", "\[Eta]N", " ", 
            SuperscriptBox["\[Lambda]k", "8"]}], 
           RowBox[{"175", " ", 
            SuperscriptBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], "4"], " ", 
            SuperscriptBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], "3"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "alph1", "+", 
              TemplateBox[{"6"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"14", " ", "alph1", " ", "\[Lambda]k"}], "-", 
              RowBox[{"14", " ", "alph2", " ", "\[Lambda]k"}], "-", 
              RowBox[{"12", " ", "alph1", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}], "+", 
              RowBox[{"12", " ", "alph2", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"7776", " ", 
            SuperscriptBox["alph2", "5"], " ", 
            SuperscriptBox["kk", "4"], " ", "\[Eta]N", " ", 
            SuperscriptBox["\[Lambda]k", "8"]}], 
           RowBox[{"175", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "alph1", "-", 
               RowBox[{"3", " ", "alph2"}]}], ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"alph1", "-", "alph2"}], ")"}], "3"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "alph1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["alph1", "2"]}], "-", 
              RowBox[{"3", " ", "alph2"}], "-", 
              RowBox[{"8", " ", "alph1", " ", "alph2"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["alph2", "2"]}], "+", 
              RowBox[{"14", " ", "alph1", " ", "\[Lambda]k"}], "-", 
              RowBox[{"14", " ", "alph2", " ", "\[Lambda]k"}], "-", 
              RowBox[{"12", " ", "alph1", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}], "+", 
              RowBox[{"12", " ", "alph2", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 4, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 4, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 4, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[4], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.895903543787467*^9, 3.8959046397132874`*^9, 
  3.8959064693771267`*^9, 3.895907120926178*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"a0783e46-c04a-41d2-9b62-bdb8bcfd88ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T3PVariaDiff", "=", 
  RowBox[{
  "Import", "[", "\"\<TraceThreePointComponPVariaDiffeo.mx\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8959035606891093`*^9, 3.8959035868502955`*^9}, {
   3.895906488569496*^9, 3.8959065078951893`*^9}, 3.8959067835739484`*^9, 
   3.8959071283792653`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"92eb6e75-3939-476f-98aa-170e96777c20"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox[
           SuperscriptBox["kk", "2"], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"746", " ", 
            SuperscriptBox["kk", "2"]}], 
           RowBox[{"1575", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"24326"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]], "+", 
          FractionBox[
           RowBox[{"13824", " ", "alph1", " ", 
            SuperscriptBox["alph2", "3"], " ", 
            SuperscriptBox["kk", "2"], " ", 
            SuperscriptBox["\[Lambda]k", "8"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"3", " ", "alph2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"6", " ", "\[Lambda]k"}]}], ")"}], " ", 
               "\[Lambda]k"}]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"7", " ", "\[Lambda]k"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}]]}], 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"7", " ", "\[Lambda]k"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               TemplateBox[{"3"},
                "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"alph2", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"20736", " ", 
            SuperscriptBox["alph2", "4"], " ", 
            SuperscriptBox["kk", "2"], " ", 
            SuperscriptBox["\[Lambda]k", "8"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"3", " ", "alph2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"6", " ", "\[Lambda]k"}]}], ")"}], " ", 
               "\[Lambda]k"}]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"7", " ", "\[Lambda]k"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}]]}], 
           RowBox[{"35", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "alph1", "-", 
               RowBox[{"3", " ", "alph2"}]}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"7", " ", "\[Lambda]k"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["alph1", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["alph2", "2"]}], "+", 
               RowBox[{"alph1", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
               RowBox[{"alph2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"14", " ", "\[Lambda]k"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]}], ")"}], 
             "3"]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 5, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 5, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 5, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[5], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8959035884604836`*^9, 3.8959046405698767`*^9, 
  3.8959065092166185`*^9, 3.8959067853645153`*^9, 3.895907130332552*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"67f16522-d685-4a82-991e-5d90285e5784"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"T3WVariaDiff", "=", 
  RowBox[{
  "Import", "[", "\"\<TraceThreePointComponWVariaDiffeo.mx\>\"", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8959036382470036`*^9, 3.895903659688059*^9}, {
  3.895906513378687*^9, 3.8959065405050116`*^9}, {3.895907135429843*^9, 
  3.8959071369235544`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"74271b7e-3c7b-46f0-991f-2d18518b2ad0"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"24", " ", 
             SuperscriptBox["kk", "2"]}], 
            RowBox[{"35", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox[
           RowBox[{"19", " ", 
            SuperscriptBox["kk", "2"]}], 
           RowBox[{"1344", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SqrtBox["alph1"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"361", " ", 
            SqrtBox["alph1"], " ", 
            SuperscriptBox["kk", "2"]}], 
           RowBox[{"6720", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"105977"},
           "OutputSizeLimit`Skeleton"]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 6, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 6, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 6, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[6], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8959036638053465`*^9, 3.895904644374341*^9, 
  3.8959065446598587`*^9, 3.8959071412289963`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"8923ddbd-c833-462a-b886-fb867b411b4c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Construct the RG flows", "Subsection",
 CellChangeTimes->{{3.8959036739884777`*^9, 
  3.8959036830880404`*^9}},ExpressionUUID->"b2df50da-673f-4ae7-bc2d-\
55d0d450eb0d"],

Cell[CellGroupData[{

Cell["LHS of Wetterich Equation", "Subsubsection",
 CellChangeTimes->{{3.8959037071711235`*^9, 
  3.895903720886551*^9}},ExpressionUUID->"3789c616-c166-4e57-963b-\
923fd0d2fbd6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LHSofw", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"dtalph1", "-", 
     RowBox[{"alph1", " ", "\[Eta]N"}]}], 
    RowBox[{"32", " ", "Pi", " ", "gk"}]], 
   RowBox[{"kk", "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.895903725505232*^9, 3.895903730339682*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"7ad27c47-38fc-42bc-974b-3d41a696beae"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["kk", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"dtalph1", "-", 
     RowBox[{"alph1", " ", "\[Eta]N"}]}], ")"}]}], 
  RowBox[{"32", " ", "gk", " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.895903733884627*^9, 3.895906551025462*^9, 
  3.895907147470346*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"91e9c51a-574c-4503-bee1-00ce84cdc431"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LHSofp", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "\[Eta]N"}], 
    RowBox[{"32", "Pi", " ", "gk"}]], 
   RowBox[{"kk", "^", "2"}]}]}]], "Input",
 CellLabel->"In[8]:=",ExpressionUUID->"cf5a53e9-b772-4674-af12-75d4f2c4f714"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["kk", "2"], " ", "\[Eta]N"}], 
   RowBox[{"32", " ", "gk", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{3.8959037480520625`*^9, 3.895906551904977*^9, 
  3.895907147486039*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"0858d220-36a6-4e2a-a68e-01b8a610f9fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LHSofVol", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"kk", "^", "2"}], " ", "dt\[Lambda]k"}], "+", 
       RowBox[{"2", 
        RowBox[{"kk", "^", "2"}], " ", "\[Lambda]k"}]}], 
      RowBox[{"16", "Pi", " ", "gk"}]]}], 
    RowBox[{"kk", "^", "2"}]}], "+", 
   RowBox[{
    FractionBox["\[Lambda]k", 
     RowBox[{"16", " ", "Pi", " ", "gk"}]], "\[Eta]N", " ", 
    RowBox[{"kk", "^", "4"}]}]}]}]], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"6079cd1a-0759-4ace-ad04-f54397443b7a"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["kk", "4"], " ", "\[Eta]N", " ", "\[Lambda]k"}], 
   RowBox[{"16", " ", "gk", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["kk", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"dt\[Lambda]k", " ", 
       SuperscriptBox["kk", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["kk", "2"], " ", "\[Lambda]k"}]}], ")"}]}], 
   RowBox[{"16", " ", "gk", " ", "\[Pi]"}]]}]], "Output",
 CellChangeTimes->{3.8959037563935614`*^9, 3.8959065528946924`*^9, 
  3.895907147517645*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"51a333ff-1a96-4693-9a8c-e9801c5dc4cd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["RG flows for the Full Diffeomorphism case", "Subsubsection",
 CellChangeTimes->{{3.8959038149790916`*^9, 3.895903816544672*^9}, {
  3.8959065986551385`*^9, 
  3.895906605969043*^9}},ExpressionUUID->"ab0fd2f8-1105-4a44-8894-\
a58c34e4f589"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "full", " ", "spacetime", " ", "diffeomorphism", " ", 
   "symmetry", " ", "preserving", " ", "case", " ", "is", " ", "given", " ", 
   "with", " ", "parameter", " ", "DiffPara", " ", "set", " ", "to", " ", 
   "be", " ", "1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.895906633814599*^9, 
  3.8959066849009123`*^9}},ExpressionUUID->"c55b70c4-78d8-4985-bd98-\
038a925e0659"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "kk", " ", "is", " ", "RG", " ", "scale", " ", "and", " ", "it", " ", 
   "could", " ", "be", " ", "set", " ", "to", " ", "be", " ", "1"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.895903896340411*^9, 
  3.8959039111041145`*^9}},ExpressionUUID->"34bccbc2-c666-49ed-94a9-\
c1bf3b4199f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FlowWFullDiff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], "T4WVariaDiff"}], "+", "T3WVariaDiff", "-", 
     "LHSofw"}], "/.", 
    RowBox[{"DiffPara", "->", "1"}]}], "/.", 
   RowBox[{"kk", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.8959038212903376`*^9, 3.895903875307433*^9}, {
  3.8959066899266853`*^9, 3.8959067124569016`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"47f9b943-436a-4ea0-9249-8b74384cccbe"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox["24", 
           RowBox[{"35", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox["19", 
           RowBox[{"1344", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "4"], " ", 
            SqrtBox["alph1"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"361", " ", 
            SqrtBox["alph1"]}], 
           RowBox[{"6720", " ", 
            SuperscriptBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"105973"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]], "-", 
          FractionBox[
           RowBox[{"224", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]k"}]}]], " ", 
            SuperscriptBox["\[Lambda]k", "5"]}], 
           RowBox[{"5", " ", 
            TemplateBox[{"4"},
             "OutputSizeLimit`Skeleton"], " ", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"448", " ", "alph1", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]k"}]}]], " ", 
            SuperscriptBox["\[Lambda]k", "5"]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "alph1"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["alph1", "2"]}], "-", 
              RowBox[{"4", " ", "\[Lambda]k"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[Lambda]k"}], "+", 
                 RowBox[{"alph1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", " ", "\[Lambda]k"}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]], "-", 
          FractionBox[
           RowBox[{"1568", " ", 
            SuperscriptBox["alph1", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]k"}]}]], " ", 
            SuperscriptBox["\[Lambda]k", "5"]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"2", " ", "\[Lambda]k"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]k"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "alph1"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["alph1", "2"]}], "-", 
              RowBox[{"4", " ", "\[Lambda]k"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[Lambda]k"}], "+", 
                 RowBox[{"alph1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", " ", "\[Lambda]k"}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 10, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 10, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 10, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[10], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.89590388092268*^9, 3.8959046580178547`*^9, 
  3.895906718553479*^9, 3.8959071603689556`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"64501847-6dd0-400c-a0fc-3ed66fe1ddca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FlowPFullDiff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], "T4PVariaDiff"}], "+", "T3PVariaDiff", "-", 
     "LHSofp"}], "/.", 
    RowBox[{"DiffPara", "->", "1"}]}], "/.", 
   RowBox[{"kk", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.8959039285432625`*^9, 3.8959039475354404`*^9}, {
  3.895906731950279*^9, 3.895906748978301*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"f669ed37-43d1-4928-ad7a-80897015d0fb"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox["746", 
           RowBox[{"1575", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"24328"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           RowBox[{"35", " ", 
            TemplateBox[{"4"},
             "OutputSizeLimit`Skeleton"]}]], "+", 
          FractionBox[
           RowBox[{"13824", " ", "alph1", " ", 
            SuperscriptBox["alph2", "3"], " ", 
            SuperscriptBox["\[Lambda]k", "8"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"3", " ", "alph2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"6", " ", "\[Lambda]k"}]}], ")"}], " ", 
               "\[Lambda]k"}]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"7", " ", "\[Lambda]k"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}]]}], 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"7", " ", "\[Lambda]k"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               TemplateBox[{"3"},
                "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"alph2", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"20736", " ", 
            SuperscriptBox["alph2", "4"], " ", 
            SuperscriptBox["\[Lambda]k", "8"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"3", " ", "alph2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"6", " ", "\[Lambda]k"}]}], ")"}], " ", 
               "\[Lambda]k"}]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"7", " ", "\[Lambda]k"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}]]}], 
           RowBox[{"35", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "alph1", "-", 
               RowBox[{"3", " ", "alph2"}]}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"7", " ", "\[Lambda]k"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["alph1", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["alph2", "2"]}], "+", 
               RowBox[{"alph1", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
               RowBox[{"alph2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"14", " ", "\[Lambda]k"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]}], ")"}], 
             "3"]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 11, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 11, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 11, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[11], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.895903949717441*^9, 3.895904659228649*^9, 
  3.8959067499987435`*^9, 3.895906793826107*^9, 3.895907161739459*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"9ccf31f7-561d-4d22-a0ff-3e96cd09adee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FlowVolFullDiff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], "T40VariaDiff"}], "+", "T30VariaDiff", "-", 
     "LHSofVol"}], "/.", 
    RowBox[{"DiffPara", "->", "1"}]}], "/.", 
   RowBox[{"kk", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.8959041613418875`*^9, 3.89590418149675*^9}, {
  3.895906798636612*^9, 3.895906809269909*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"80ed6e75-5763-4b87-b523-b19b154a4a1e"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox["2", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "5"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"19", " ", 
            SqrtBox["alph1"]}], 
           RowBox[{"560", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "5"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"40853"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"7776", " ", 
            SuperscriptBox["alph2", "5"], " ", "\[Eta]N", " ", 
            SuperscriptBox["\[Lambda]k", "8"]}], 
           RowBox[{"175", " ", 
            TemplateBox[{"3"},
             "OutputSizeLimit`Skeleton"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "alph1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["alph1", "2"]}], "-", 
              RowBox[{"3", " ", "alph2"}], "-", 
              RowBox[{"8", " ", "alph1", " ", "alph2"}], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"14", " ", "alph1", " ", "\[Lambda]k"}], "-", 
              RowBox[{"14", " ", "alph2", " ", "\[Lambda]k"}], "-", 
              RowBox[{"12", " ", "alph1", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}], "+", 
              RowBox[{"12", " ", "alph2", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"20", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
                SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
             FractionBox[
              RowBox[{"9", " ", 
               SqrtBox["alph1"]}], 
              RowBox[{"100", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "+", 
             TemplateBox[{"1341"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{"15552", " ", "\[Eta]N", " ", 
               SuperscriptBox["\[Lambda]k", "10"]}], 
              RowBox[{"35", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "alph1", "-", 
                  RowBox[{"3", " ", "alph2"}]}], ")"}], "4"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "\[Lambda]k"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "alph1"}], "+", 
                 RowBox[{"3", " ", "alph2"}], "-", 
                 RowBox[{"7", " ", "\[Lambda]k"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 12, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 12, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 12, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[12], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8959041841196365`*^9, 3.8959046610942554`*^9, 
  3.8959068119292917`*^9, 3.895907163845399*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ba84648c-d249-4f83-b815-39485f53f451"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FlowWFullDiff", "/.", 
           RowBox[{"alph2", "->", 
            RowBox[{"1", "/", "1"}]}]}], "/.", 
          RowBox[{"\[Eta]N", "->", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "1"}]}]}], "/.", 
         RowBox[{"dtalph1", "->", "0"}]}], "/.", 
        RowBox[{"dt\[Lambda]k", "->", "0"}]}], ")"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FlowPFullDiff", "/.", 
           RowBox[{"alph2", "->", 
            RowBox[{"1", "/", "1"}]}]}], "/.", 
          RowBox[{"\[Eta]N", "->", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "1"}]}]}], "/.", 
         RowBox[{"dtalph1", "->", "0"}]}], "/.", 
        RowBox[{"dt\[Lambda]k", "->", "0"}]}], ")"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FlowVolFullDiff", "/.", 
           RowBox[{"alph2", "->", 
            RowBox[{"1", "/", "1"}]}]}], "/.", 
          RowBox[{"\[Eta]N", "->", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "1"}]}]}], "/.", 
         RowBox[{"dtalph1", "->", "0"}]}], "/.", 
        RowBox[{"dt\[Lambda]k", "->", "0"}]}], ")"}], "==", "0"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"gk", ",", "1.37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]k", ",", 
       RowBox[{"-", "0.2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"alph1", ",", "1.38"}], "}"}]}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8959042003592024`*^9, 3.8959043493984256`*^9}, {
  3.8959047138207035`*^9, 3.895904716428632*^9}, {3.8959047530831633`*^9, 
  3.895904766012753*^9}, {3.895904807282801*^9, 3.895904807754496*^9}, {
  3.8959048896664767`*^9, 3.895904959984249*^9}, {3.895905083208376*^9, 
  3.895905096194685*^9}, {3.8959068315477495`*^9, 3.89590683754461*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2b819a92-5430-4ee3-bd95-63ba8e41a1da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "gk", "\[Rule]", 
    "1.920398884891722242166947040040441775929397778684028458514`30."}], ",", 
   RowBox[{"\[Lambda]k", "\[Rule]", 
    RowBox[{
    "-", "0.250507902330991929585841580898160603165380080980962562464`30."}]}]\
, ",", 
   RowBox[{
   "alph1", "\[Rule]", 
    "0.7130201913367886413651911918515210068950086506755824064034`30."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.895904304152467*^9, {3.8959043410701017`*^9, 3.8959043550243225`*^9}, 
   3.895904670309514*^9, 3.895904746505342*^9, 3.8959047964135375`*^9, {
   3.8959048846119823`*^9, 3.895904903697913*^9}, {3.895904945721226*^9, 
   3.895904970706374*^9}, 3.89590510656168*^9, 3.8959068509852552`*^9, 
   3.895907177008568*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"ce38a6a5-a80a-4a5f-8aac-2794fcb846ae"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["RG flows for the Foliated Diffeomorphism case", "Subsubsection",
 CellChangeTimes->{{3.8959038149790916`*^9, 3.895903816544672*^9}, {
  3.8959065986551385`*^9, 3.895906605969043*^9}, {3.895906878122033*^9, 
  3.8959068829099054`*^9}},ExpressionUUID->"4d180451-b547-45f2-868e-\
133141b97301"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "foliated", " ", "spacetime", " ", "diffeomorphism", " ", 
   "symmetry", " ", "preserving", " ", "case", " ", "is", " ", "given", " ", 
   "with", " ", "parameter", " ", "DiffPara", " ", "set", " ", "to", " ", 
   "be", " ", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.895906633814599*^9, 3.8959066849009123`*^9}, {
  3.895906888373183*^9, 
  3.8959068981578045`*^9}},ExpressionUUID->"f5a7107c-6aaa-405d-b431-\
9ed4bb660515"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "kk", " ", "is", " ", "RG", " ", "scale", " ", "and", " ", "it", " ", 
   "could", " ", "be", " ", "set", " ", "to", " ", "be", " ", "1"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.895903896340411*^9, 
  3.8959039111041145`*^9}},ExpressionUUID->"1eec09f9-a28f-4254-a9bf-\
bb931743b486"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FlowWFoliDiff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], "T4WVariaDiff"}], "+", "T3WVariaDiff", "-", 
     "LHSofw"}], "/.", 
    RowBox[{"DiffPara", "->", "0"}]}], "/.", 
   RowBox[{"kk", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.8959038212903376`*^9, 3.895903875307433*^9}, {
  3.8959066899266853`*^9, 3.8959067124569016`*^9}, {3.895906901301737*^9, 
  3.8959069062610655`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"86b73cc7-12e3-4d61-a044-f67febffa14b"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["5", 
           RowBox[{"48", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox["24", 
           RowBox[{"35", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox["19", 
           RowBox[{"1344", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "4"], " ", 
            SqrtBox["alph1"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"361", " ", 
            SqrtBox["alph1"]}], 
           RowBox[{"6720", " ", 
            SuperscriptBox[
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"105973"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"]], "-", 
          FractionBox[
           RowBox[{"224", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]k"}]}]], " ", 
            SuperscriptBox["\[Lambda]k", "5"]}], 
           RowBox[{"5", " ", 
            TemplateBox[{"4"},
             "OutputSizeLimit`Skeleton"], " ", 
            RowBox[{"(", 
             TemplateBox[{"1"},
              "OutputSizeLimit`Skeleton"], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"448", " ", "alph1", " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]k"}]}]], " ", 
            SuperscriptBox["\[Lambda]k", "5"]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "alph1"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["alph1", "2"]}], "-", 
              RowBox[{"4", " ", "\[Lambda]k"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[Lambda]k"}], "+", 
                 RowBox[{"alph1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", " ", "\[Lambda]k"}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]], "-", 
          FractionBox[
           RowBox[{"1568", " ", 
            SuperscriptBox["alph1", "2"], " ", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "\[Lambda]k"}]}]], " ", 
            SuperscriptBox["\[Lambda]k", "5"]}], 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"2", " ", "\[Lambda]k"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", "\[Lambda]k"}]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"2", " ", "alph1"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["alph1", "2"]}], "-", 
              RowBox[{"4", " ", "\[Lambda]k"}], "+", 
              RowBox[{"28", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", "\[Lambda]k"}], "+", 
                 RowBox[{"alph1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"14", " ", "\[Lambda]k"}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 14, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 14, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 14, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[14], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.89590388092268*^9, 3.8959046580178547`*^9, 
  3.895906718553479*^9, 3.8959069123373375`*^9, 3.8959071912208214`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"915e1a94-88eb-4ebc-8dba-fdc72ffbb50b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FlowPFoliDiff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], "T4PVariaDiff"}], "+", "T3PVariaDiff", "-", 
     "LHSofp"}], "/.", 
    RowBox[{"DiffPara", "->", "0"}]}], "/.", 
   RowBox[{"kk", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.8959039285432625`*^9, 3.8959039475354404`*^9}, {
  3.895906731950279*^9, 3.895906748978301*^9}, {3.8959069108442187`*^9, 
  3.8959069152439823`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b8df38a3-daa8-40e3-b7b3-da12c3918530"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["1", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox["746", 
           RowBox[{"1575", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"24328"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], 
           RowBox[{"35", " ", 
            TemplateBox[{"4"},
             "OutputSizeLimit`Skeleton"]}]], "+", 
          FractionBox[
           RowBox[{"13824", " ", "alph1", " ", 
            SuperscriptBox["alph2", "3"], " ", 
            SuperscriptBox["\[Lambda]k", "8"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"3", " ", "alph2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"6", " ", "\[Lambda]k"}]}], ")"}], " ", 
               "\[Lambda]k"}]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"7", " ", "\[Lambda]k"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}]]}], 
           RowBox[{"7", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"7", " ", "\[Lambda]k"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               TemplateBox[{"3"},
                "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"alph2", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}]}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{"20736", " ", 
            SuperscriptBox["alph2", "4"], " ", 
            SuperscriptBox["\[Lambda]k", "8"], " ", 
            SqrtBox[
             RowBox[{"alph1", "-", 
              RowBox[{"3", " ", "alph2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"6", " ", "\[Lambda]k"}]}], ")"}], " ", 
               "\[Lambda]k"}]}]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"7", " ", "\[Lambda]k"}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}]]}], 
           RowBox[{"35", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "alph1", "-", 
               RowBox[{"3", " ", "alph2"}]}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"7", " ", "\[Lambda]k"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["alph1", "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["alph2", "2"]}], "+", 
               RowBox[{"alph1", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
               RowBox[{"alph2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"14", " ", "\[Lambda]k"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]}], ")"}], 
             "3"]}]]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 15, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 15, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 15, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[15], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.895903949717441*^9, 3.895904659228649*^9, 
  3.8959067499987435`*^9, 3.895906793826107*^9, 3.895906919801939*^9, 
  3.8959071925699944`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"9aa9ca78-8817-4db2-928a-7618c712ce3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FlowVolFoliDiff", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], "2"], "T40VariaDiff"}], "+", "T30VariaDiff", "-", 
     "LHSofVol"}], "/.", 
    RowBox[{"DiffPara", "->", "0"}]}], "/.", 
   RowBox[{"kk", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.8959041613418875`*^9, 3.89590418149675*^9}, {
  3.895906798636612*^9, 3.895906809269909*^9}, {3.895907003013152*^9, 
  3.8959070082236733`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"f38388e0-52bb-45d9-b244-68813ae8e8b4"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
          FractionBox["2", 
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "5"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "-", 
          FractionBox[
           RowBox[{"19", " ", 
            SqrtBox["alph1"]}], 
           RowBox[{"560", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], ")"}], "5"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          TemplateBox[{"40853"},
           "OutputSizeLimit`Skeleton"], "+", 
          FractionBox[
           RowBox[{"7776", " ", 
            SuperscriptBox["alph2", "5"], " ", "\[Eta]N", " ", 
            SuperscriptBox["\[Lambda]k", "8"]}], 
           RowBox[{"175", " ", 
            TemplateBox[{"3"},
             "OutputSizeLimit`Skeleton"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "alph1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["alph1", "2"]}], "-", 
              RowBox[{"3", " ", "alph2"}], "-", 
              RowBox[{"8", " ", "alph1", " ", "alph2"}], "+", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], "+", 
              RowBox[{"14", " ", "alph1", " ", "\[Lambda]k"}], "-", 
              RowBox[{"14", " ", "alph2", " ", "\[Lambda]k"}], "-", 
              RowBox[{"12", " ", "alph1", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}], "+", 
              RowBox[{"12", " ", "alph2", " ", 
               SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{"20", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
                SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
             FractionBox[
              RowBox[{"9", " ", 
               SqrtBox["alph1"]}], 
              RowBox[{"100", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "alph1"}], ")"}], "4"], " ", 
               SuperscriptBox["\[Pi]", "2"]}]], "+", 
             TemplateBox[{"1341"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{"15552", " ", "\[Eta]N", " ", 
               SuperscriptBox["\[Lambda]k", "10"]}], 
              RowBox[{"35", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"2", "+", "alph1", "-", 
                  RowBox[{"3", " ", "alph2"}]}], ")"}], "4"], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"3", " ", "\[Lambda]k"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "alph1"}], "+", 
                 RowBox[{"3", " ", "alph2"}], "-", 
                 RowBox[{"7", " ", "\[Lambda]k"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[Lambda]k", "2"]}]}], ")"}]}]]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{49.2099609375, {2., 7.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{39.884765625, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 16, 32505400731660870779, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{46.73583984375, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 16, 32505400731660870779, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{34.4970703125, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 16, 32505400731660870779, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{59.73046875, {0., 7.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[32505400731660870779 === $SessionID, 
   Out[16], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.8959041841196365`*^9, 3.8959046610942554`*^9, 
  3.8959068119292917`*^9, 3.895907010722829*^9, 3.8959071947272277`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"2b231b27-b81f-4f9b-aa54-5c8a4c3814ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FindRoot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FlowWFoliDiff", "/.", 
           RowBox[{"alph2", "->", 
            RowBox[{"1", "/", "1"}]}]}], "/.", 
          RowBox[{"\[Eta]N", "->", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "1"}]}]}], "/.", 
         RowBox[{"dtalph1", "->", "0"}]}], "/.", 
        RowBox[{"dt\[Lambda]k", "->", "0"}]}], ")"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FlowPFoliDiff", "/.", 
           RowBox[{"alph2", "->", 
            RowBox[{"1", "/", "1"}]}]}], "/.", 
          RowBox[{"\[Eta]N", "->", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "1"}]}]}], "/.", 
         RowBox[{"dtalph1", "->", "0"}]}], "/.", 
        RowBox[{"dt\[Lambda]k", "->", "0"}]}], ")"}], "==", "0"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"FlowVolFoliDiff", "/.", 
           RowBox[{"alph2", "->", 
            RowBox[{"1", "/", "1"}]}]}], "/.", 
          RowBox[{"\[Eta]N", "->", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "1"}]}]}], "/.", 
         RowBox[{"dtalph1", "->", "0"}]}], "/.", 
        RowBox[{"dt\[Lambda]k", "->", "0"}]}], ")"}], "==", "0"}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"gk", ",", "1.37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]k", ",", 
       RowBox[{"-", "0.2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"alph1", ",", "1.38"}], "}"}]}], "}"}], ",", 
   RowBox[{"WorkingPrecision", "\[Rule]", "30"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8959042003592024`*^9, 3.8959043493984256`*^9}, {
  3.8959047138207035`*^9, 3.895904716428632*^9}, {3.8959047530831633`*^9, 
  3.895904766012753*^9}, {3.895904807282801*^9, 3.895904807754496*^9}, {
  3.8959048896664767`*^9, 3.895904959984249*^9}, {3.895905083208376*^9, 
  3.895905096194685*^9}, {3.8959068315477495`*^9, 3.89590683754461*^9}, {
  3.895907014462237*^9, 3.895907025787768*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"fa81bc5d-5072-48fc-8068-68f678fe4487"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "gk", "\[Rule]", 
    "1.2066891855634195838265250131679572948622017890685756730489`30."}], ",", 
   RowBox[{"\[Lambda]k", "\[Rule]", 
    RowBox[{
    "-", "0.1448323998618194378240516146378212867765420668702825568122`30."}]}\
], ",", 
   RowBox[{
   "alph1", "\[Rule]", 
    "0.7332913141553585453094301702498870414373192793145669620578`30."}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.895904304152467*^9, {3.8959043410701017`*^9, 3.8959043550243225`*^9}, 
   3.895904670309514*^9, 3.895904746505342*^9, 3.8959047964135375`*^9, {
   3.8959048846119823`*^9, 3.895904903697913*^9}, {3.895904945721226*^9, 
   3.895904970706374*^9}, 3.89590510656168*^9, 3.8959068509852552`*^9, 
   3.895907038280163*^9, 3.895907206850239*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"6a21ccd3-f3f8-4ce8-9733-cd58de0c019b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{949., 466.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"06d6aef5-4a40-4bac-a83a-9feefda6d75a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 303, 4, 67, "Section",ExpressionUUID->"3c9a35e6-1399-43a9-be53-7ce9bf718ba5"],
Cell[CellGroupData[{
Cell[908, 30, 242, 4, 54, "Subsection",ExpressionUUID->"79e58204-9faa-4ad2-9c17-0cd207b12779"],
Cell[CellGroupData[{
Cell[1175, 38, 516, 9, 28, "Input",ExpressionUUID->"0a5f19a8-47c2-41c7-ba4c-00e81101da9d"],
Cell[1694, 49, 12033, 310, 142, "Output",ExpressionUUID->"cf56b8a5-c8f3-480e-ab1b-1490b4a2baba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13764, 364, 466, 9, 28, "Input",ExpressionUUID->"8e117f49-9491-4fad-a960-8e4916524b4f"],
Cell[14233, 375, 11287, 290, 110, "Output",ExpressionUUID->"da9891bb-5563-4460-8b20-119f6192fbb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25557, 670, 360, 7, 28, "Input",ExpressionUUID->"26786837-79b9-46ed-a53b-7c88e5b6a9bf"],
Cell[25920, 679, 13082, 336, 150, "Output",ExpressionUUID->"0051328b-3364-4f33-9dfd-cca14a4e7a64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39039, 1020, 365, 7, 28, "Input",ExpressionUUID->"830fab80-3cd0-4811-acac-cf6d670f7698"],
Cell[39407, 1029, 12223, 308, 182, "Output",ExpressionUUID->"a0783e46-c04a-41d2-9b62-bdb8bcfd88ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51667, 1342, 395, 8, 28, "Input",ExpressionUUID->"92eb6e75-3939-476f-98aa-170e96777c20"],
Cell[52065, 1352, 12999, 334, 152, "Output",ExpressionUUID->"67f16522-d685-4a82-991e-5d90285e5784"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65101, 1691, 391, 8, 28, "Input",ExpressionUUID->"74271b7e-3c7b-46f0-991f-2d18518b2ad0"],
Cell[65495, 1701, 9923, 258, 106, "Output",ExpressionUUID->"8923ddbd-c833-462a-b886-fb867b411b4c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[75467, 1965, 174, 3, 54, "Subsection",ExpressionUUID->"b2df50da-673f-4ae7-bc2d-55d0d450eb0d"],
Cell[CellGroupData[{
Cell[75666, 1972, 178, 3, 45, "Subsubsection",ExpressionUUID->"3789c616-c166-4e57-963b-923fd0d2fbd6"],
Cell[CellGroupData[{
Cell[75869, 1979, 368, 9, 48, "Input",ExpressionUUID->"7ad27c47-38fc-42bc-974b-3d41a696beae"],
Cell[76240, 1990, 394, 10, 53, "Output",ExpressionUUID->"91e9c51a-574c-4503-bee1-00ce84cdc431"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76671, 2005, 256, 7, 48, "Input",ExpressionUUID->"cf5a53e9-b772-4674-af12-75d4f2c4f714"],
Cell[76930, 2014, 332, 8, 53, "Output",ExpressionUUID->"0858d220-36a6-4e2a-a68e-01b8a610f9fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77299, 2027, 581, 17, 48, "Input",ExpressionUUID->"6079cd1a-0759-4ace-ad04-f54397443b7a"],
Cell[77883, 2046, 665, 18, 55, "Output",ExpressionUUID->"51a333ff-1a96-4693-9a8c-e9801c5dc4cd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78597, 2070, 245, 4, 45, "Subsubsection",ExpressionUUID->"ab0fd2f8-1105-4a44-8894-a58c34e4f589"],
Cell[78845, 2076, 429, 9, 48, "Input",ExpressionUUID->"c55b70c4-78d8-4985-bd98-038a925e0659"],
Cell[79277, 2087, 331, 8, 28, "Input",ExpressionUUID->"34bccbc2-c666-49ed-94a9-c1bf3b4199f1"],
Cell[CellGroupData[{
Cell[79633, 2099, 506, 13, 45, "Input",ExpressionUUID->"47f9b943-436a-4ea0-9249-8b74384cccbe"],
Cell[80142, 2114, 13428, 347, 182, "Output",ExpressionUUID->"64501847-6dd0-400c-a0fc-3ed66fe1ddca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93607, 2466, 504, 13, 45, "Input",ExpressionUUID->"f669ed37-43d1-4928-ad7a-80897015d0fb"],
Cell[94114, 2481, 12842, 330, 152, "Output",ExpressionUUID->"9ccf31f7-561d-4d22-a0ff-3e96cd09adee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106993, 2816, 505, 13, 45, "Input",ExpressionUUID->"80ed6e75-5763-4b87-b523-b19b154a4a1e"],
Cell[107501, 2831, 12286, 312, 186, "Output",ExpressionUUID->"ba84648c-d249-4f83-b815-39485f53f451"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119824, 3148, 2214, 60, 86, "Input",ExpressionUUID->"2b819a92-5430-4ee3-bd95-63ba8e41a1da"],
Cell[122041, 3210, 841, 20, 52, "Output",ExpressionUUID->"ce38a6a5-a80a-4a5f-8aac-2794fcb846ae"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[122931, 3236, 297, 4, 45, "Subsubsection",ExpressionUUID->"4d180451-b547-45f2-868e-133141b97301"],
Cell[123231, 3242, 484, 10, 48, "Input",ExpressionUUID->"f5a7107c-6aaa-405d-b431-9ed4bb660515"],
Cell[123718, 3254, 331, 8, 28, "Input",ExpressionUUID->"1eec09f9-a28f-4254-a9bf-bb931743b486"],
Cell[CellGroupData[{
Cell[124074, 3266, 557, 14, 45, "Input",ExpressionUUID->"86b73cc7-12e3-4d61-a044-f67febffa14b"],
Cell[124634, 3282, 13452, 347, 182, "Output",ExpressionUUID->"915e1a94-88eb-4ebc-8dba-fdc72ffbb50b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138123, 3634, 557, 14, 45, "Input",ExpressionUUID->"b8df38a3-daa8-40e3-b7b3-da12c3918530"],
Cell[138683, 3650, 12869, 331, 152, "Output",ExpressionUUID->"9aa9ca78-8817-4db2-928a-7618c712ce3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151589, 3986, 556, 14, 45, "Input",ExpressionUUID->"f38388e0-52bb-45d9-b244-68813ae8e8b4"],
Cell[152148, 4002, 12310, 312, 186, "Output",ExpressionUUID->"2b231b27-b81f-4f9b-aa54-5c8a4c3814ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164495, 4319, 2263, 61, 86, "Input",ExpressionUUID->"fa81bc5d-5072-48fc-8068-68f678fe4487"],
Cell[166761, 4382, 865, 20, 74, "Output",ExpressionUUID->"6a21ccd3-f3f8-4ce8-9733-cd58de0c019b"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


